Sphenix: Smoothed Particle Hydrodynamics for the next generation of galaxy formation simulations

Smoothed Particle Hydrodynamics (SPH) is a ubiquitous numerical method for solving the fluid equations, and is prized for its conservation properties, natural adaptivity, and simplicity. We introduce the Sphenix SPH scheme, which was designed with three key goals in mind: to work well with sub-grid physics modules that inject energy, be highly computationally efficient (both in terms of compute and memory), and to be Lagrangian. Sphenix uses a Density-Energy equation of motion, along with variable artificial viscosity and conduction, including limiters designed to work with common sub-grid models of galaxy formation. In particular, we present and test a novel limiter that prevents conduction across shocks, preventing spurious radiative losses in feedback events. Sphenix is shown to solve many difficult test problems for traditional SPH, including fluid mixing and vorticity conservation, and it is shown to produce convergent behaviour in all tests where this is appropriate. Crucially, we use the same parameters within Sphenix for the various switches throughout, to demonstrate the performance of the scheme as it would be used in production simulations.

==> compile.sh <==
rm -rf compiled

mkdir compiled

pdflatex -output-directory="compiled" paper.tex
bibtex compiled/paper.aux
pdflatex -output-directory="compiled" paper.tex
pdflatex -output-directory="compiled" paper.tex




==> compile_diff.sh <==
git checkout Ref_Report_1

latexpand paper.tex > paper_old.tex

git checkout Ref_Report_2

latexpand paper.tex > paper_new.tex
latexdiff --exclude-textcmd="section,subsection" paper_old.tex paper_new.tex > paper_diff.tex 

# New versions of latex hate this
sed -i'' -e 's/\\hspace{0pt}//g' paper_diff.tex

rm -rf compiled

mkdir compiled

pdflatex -output-directory="compiled" paper_diff.tex
bibtex compiled/paper_diff.aux
pdflatex -output-directory="compiled" paper_diff.tex
pdflatex -output-directory="compiled" paper_diff.tex

rm paper_diff.tex
rm paper_old.tex
rm paper_new.tex




==> compile_diff_temp.sh <==
git checkout Ref_Report_1

latexpand paper.tex > paper_old.tex

git checkout Ref_Report_2

latexpand paper.tex > paper_new.tex
latexdiff --allow-spaces --exclude-textcmd="section,subsection" paper_old.tex paper_new.tex > paper_diff.tex 

# New versions of latex hate this
sed -i'' -e 's/\\hspace{0pt}//g' paper_diff.tex

rm -rf compiled

mkdir compiled

pdflatex -output-directory="compiled" paper_diff.tex
bibtex compiled/paper_diff.aux
pdflatex -output-directory="compiled" paper_diff.tex
pdflatex -output-directory="compiled" paper_diff.tex

rm paper_diff.tex
rm paper_old.tex
rm paper_new.tex



